A search for compact object companions to high mass function single-lined spectroscopic binaries in Gaia DR3

Gaia DR3 provides >181, 000 radial velocity solutions for single-lined spectroscopic binaries (SB1s) which can be used to search for non-interacting compact object+star binary candidates by selecting systems with large mass functions. We selected 234 such systems and identified 114 systems with good RV solutions in DR3. We used light curves from ASAS-SN and TESS to identify and remove 31 eclipsing binaries to produce a catalog of 80 compact object+star candidates, including 38 ellipsoidal variables. The positions of these candidates on Gaia and 2MASS CMDs suggest that many of these systems are binaries with luminous companions. We compared the periods and eccentricities of detached eclipsing binaries in Gaia DR3 and ASAS-SN, and found that ~11% and ~60% of the binaries had different periods and eccentricities. We also compared RV solutions for 311 binaries in both Gaia DR3 and the Ninth Catalog of Spectroscopic Binary Orbits (SB9), and found similar results. We do not identify any strong candidates for non-interacting compact object+star binaries.

==> anc/gaiadr3_sb1_commands.tex <==
\newcommand{\nTotal}{234}
\newcommand{\nGradeA}{23}
\newcommand{\nGradeB}{24}
\newcommand{\nGradeC}{68}
\newcommand{\nGraded}{115}
\newcommand{\nASASSNTotal}{33}
\newcommand{\nASASSNgradeA}{6}
\newcommand{\nASASSNgradeB}{9}
\newcommand{\nASASSNgradeC}{18}
\newcommand{\nEBsTotal}{31}
\newcommand{\nEBsGradeA}{7}
\newcommand{\nEBsGradeB}{9}
\newcommand{\nEBsGradeC}{15}
\newcommand{\nELLsTotal}{38}
\newcommand{\nELLsGradeA}{7}
\newcommand{\nELLsGradeB}{8}
\newcommand{\nELLsGradeC}{23}
\newcommand{\ASASSNVarTypes}{EA, EB, EW, ROT, SR, VAR, and YSO}
\newcommand{\nTESS}{102}
\newcommand{\nELLsWrongPeriod}{4}
\newcommand{\fracELLsWrongPeriod}{10.5}
\newcommand{\nELLsHighEcc}{12}
\newcommand{\nEBsWrongPeriod}{13}
\newcommand{\fracEBsWrongPeriod}{41.9}
\newcommand{\nElBadryTotal}{12}
\newcommand{\nElBadryRejected}{3}
\newcommand{\nVetted}{80}
\newcommand{\nVettedGradeA}{16}
\newcommand{\nVettedGradeB}{15}
\newcommand{\nVettedGradeC}{49}
\newcommand{\nRVS}{66}
\newcommand{\nVettedMS}{31}
\newcommand{\nVettedSG}{15}
\newcommand{\nVettedRG}{34}
\newcommand{\nVettedMStM}{14}
\newcommand{\nVettedSGtM}{19}
\newcommand{\nVettedRGtM}{47}

